AVX Timing Side-Channel Attacks against Address Space Layout Randomization

Modern x86 processors support an AVX instruction set to boost performance. However, this extension may cause security issues. We discovered that there are vulnerable properties in implementing masked load/store instructions. Based on this, we present a novel AVX timing side-channel attack that can defeat address space layout randomization. We demonstrate the significance of our attack by showing User and Kernel ASLR breaks on the recent Intel and AMD processors in various environments, including cloud computing systems, an SGX enclave (a fine-grained ASLR break), and major operating systems. We further demonstrate that our attack can be used to infer user behavior, such as Bluetooth events and mouse movements. We highlight that stronger isolation or more fine-grained randomization should be adopted to successfully mitigate our presented attacks.

==> figs/kernel_base.py <==
#!/usr/bin/python3

from scipy.interpolate import make_interp_spline
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
import re
import sys
import struct

probe_start = 0xffffffff80000000
probe_end = 0xffffffffc0000000
res_list = []

input_file = open("result_load.txt", 'r')
lines = input_file.readlines()

for line in lines:
    splitted_list = re.split('\s+', line)
    tup = ((int(splitted_list[0], 0) - probe_start) / 0x200000, int(splitted_list[2]))
    res_list.append(tup)

df = pd.DataFrame(res_list, columns = ['offset', 'latency'])

def x_fmt(x, y):
    #return "0x%X" % ((int(('{:.19f}'.format(x))[:20])) - 0xffffffff80000000)
    return int(x)

def scatterplot(df, x_dim, y_dim):
    x = df[x_dim]
    y = df[y_dim]

    fig, ax = plt.subplots(figsize = (10, 3))
    ax.scatter(x, y, marker="o", s=35, color='tab:blue', alpha=1)

    #plt.scatter(0xffffffffa1e00000, 92, s = 400, facecolors='none', edgecolors='red')

    #ax.xaxis.set_ticks(np.arange(probe_start, probe_end+0x1000, 0x10000000))
    ax.xaxis.set_ticks(np.arange(0, 512, 50))
    ax.xaxis.set_major_formatter(ticker.FuncFormatter(x_fmt))

    ax.tick_params(axis='x', labelsize=14)
    ax.tick_params(axis='y', labelsize=14)

    ax.text(0.06, 0.30, 'Kernel Base: 0xFFFFFFFFA1E00000\n            Slide: 0x21E00000', fontsize=16, fontweight="bold", transform=ax.transAxes)

    plt.axhline(y=93, color="red", linestyle="-", linewidth=3, alpha=0.5)
    ax.text(0.63, 0.27, "Kernel mapped pages", fontsize=16, transform=ax.transAxes, fontweight="bold", color="red")

    plt.axhline(y=107, color="gray", linestyle="-", linewidth=3, alpha=0.5)
    ax.text(0.65, 0.75, "Unmapped pages", fontsize=16, transform=ax.transAxes, fontweight="bold", color="gray")

    ax.axvspan(268, 291, alpha=0.2, facecolor="skyblue")

    ax.set_ylabel("Access Time (cycles)", fontsize=16)
    ax.set_xlabel("Kernel Offsets (2 MiB)", fontsize=16)

    plt.ylim([85, 120])

    #plt.title('i7-1065G7')

    plt.savefig("./kernel_base.pdf", bbox_inches="tight", dpi=300)

    plt.show()

scatterplot(df, 'offset', 'latency')


==> figs/kernel_module.py <==
#!/usr/bin/python3

import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
import numpy as NP
import re
import sys

kernel_base_addr = 0xffffffffc0000000
res_list = []
mean_list = []

input_file = open("i7-1065G7_ubuntu-18.04.4_5.4.0-81-generic_4.txt", 'r')
lines = input_file.readlines()

for line in lines:
    splitted_list = re.split('\s+', line)
    for i in range(16):
        mean_list.append(int(splitted_list[i+1]))
    mean_value = np.median(mean_list)
    tup = ((int(splitted_list[0], 0) - kernel_base_addr) / 0x1000, mean_value)
    res_list.append(tup)
    mean_list = []

df = pd.DataFrame(res_list, columns = ['offset', 'latency'])

def x_fmt(x, y):
    #return "0x{:X}".format(int(x))
    return int(x)

def draw_brace(ax, xspan, yy, text, _color):
    """Draws an annotated brace on the axes."""
    xmin, xmax = xspan
    xspan = xmax - xmin
    ax_xmin, ax_xmax = ax.get_xlim()
    xax_span = ax_xmax - ax_xmin

    ymin, ymax = ax.get_ylim()
    yspan = ymax - ymin
    resolution = int(xspan/xax_span*100)*2+1 # guaranteed uneven
    beta = 400./xax_span # the higher this is, the smaller the radius

    x = np.linspace(xmin, xmax, resolution)
    x_half = x[:int(resolution/2)+1]
    y_half_brace = (1/(1.+np.exp(-beta*(x_half-x_half[0])))
                    + 1/(1.+np.exp(-beta*(x_half-x_half[-1]))))
    y = np.concatenate((y_half_brace, y_half_brace[-2::-1]))
    y = yy + (.14*y - .01)*yspan # adjust vertical position

    ax.autoscale(False)
    ax.plot(x, y, color='gray', lw=2, linestyle='-')

    ax.text((xmax+xmin)/2., yy+.22*yspan, text, ha='center', va='bottom', fontsize=18, weight="bold", color=_color)

def scatterplot(df, x_dim, y_dim):
    x = df[x_dim]
    y = df[y_dim]

    fig, ax = plt.subplots(figsize = (10, 3))
    ax.plot(x, y, marker="o", markersize=5, linestyle='-', linewidth='0.8',  color='tab:blue')
    ax.axvspan(0x116000/0x1000, 0x120000/0x1000, alpha=0.2, facecolor='gray')
    ax.text(0.09, 0.16, 'autofs4', fontsize=14, fontweight=None, transform=ax.transAxes)
    ax.text(0.04, 0.07, '(size: 0xB000)', fontsize=14, fontweight='bold', transform=ax.transAxes)
    ax.axvspan(0x127000/0x1000, 0x131000/0x1000, alpha=0.2, facecolor='gray')
    ax.text(0.36, 0.16, 'x_tables', fontsize=14, fontweight=None, transform=ax.transAxes)
    ax.text(0.35, 0.06, '(0xB000)', fontsize=14, fontweight='bold', transform=ax.transAxes)
    ax.axvspan(0x136000/0x1000, 0x141000/0x1000, alpha=0.2, facecolor='skyblue')
    ax.text(0.62, 0.15, 'video', color='black', fontsize=14, fontweight=None, transform=ax.transAxes)
    ax.text(0.59, 0.07, '(0xC000)', color='red', fontsize=14, fontweight='bold', transform=ax.transAxes)
    ax.axvspan(0x143000/0x1000, 0x146000/0x1000, alpha=0.2, facecolor='skyblue')
    ax.text(0.70, 0.37, 'mac_hid', color='black', fontsize=14, fontweight=None, transform=ax.transAxes)
    ax.text(0.81, 0.37, '(0x4000)', color='red', fontsize=14, fontweight='bold', transform=ax.transAxes)
    ax.axvspan(0x148000/0x1000, 0x14D000/0x1000, alpha=0.2, facecolor='skyblue')
    ax.text(0.80, 0.15, 'pinctrl_icelake', color='black', fontsize=14, fontweight=None, transform=ax.transAxes)
    ax.text(0.83, 0.05, '(0x6000)', color='red', fontsize=14, fontweight='bold', transform=ax.transAxes)

    #plt.scatter(0xa000000, 92, s = 300, color='r', alpha=0.5)
    #plt.scatter(0xa000000, 92, s = 300, facecolors='none', edgecolors='red')

    draw_brace(ax, (0x117000/0x1000, 0x130000/0x1000), 97, "Same size", "black")
    draw_brace(ax, (0x137000/0x1000, 0x14D000/0x1000), 97, "Unique size", "red")

    start, end = ax.get_xlim()
    #x = [0x116000, 0x120000, 0x127000, 0x131000, 0x136000, 0x141000, 0x143000, 0x146000, 0x148000, 0x14D000]
    x = [0x116000/0x1000, 0x120000/0x1000, 0x127000/0x1000, 0x131000/0x1000, 0x136000/0x1000, 0x141000/0x1000, 0x146000/0x1000, 0x14D000/0x1000]
    ax.xaxis.set_ticks(x)
    #ax.xaxis.set_ticks(np.arange(0x10c000, 0x15e000, 0x10000))
    ax.xaxis.set_major_formatter(ticker.FuncFormatter(x_fmt))

    #plt.setp(ax.get_xticklabels(), rotation=45, ha="right", rotation_mode="anchor")

    ax.tick_params(axis='x', labelsize=14)
    ax.tick_params(axis='y', labelsize=14)

    plt.xlabel('Kernel Module Offsets (4 KiB)', labelpad=5, fontsize=16)
    plt.ylabel('Access Time (cycles)', fontsize=16)

    plt.ylim([80, 120])

    #plt.title('i7-1065G7 (Ice Lake)')
    plt.savefig('./i7-1065G7_module.pdf', bbox_inches='tight', dpi=300)
    plt.show()

scatterplot(df, 'offset', 'latency')


==> figs/permission.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import re

mpl.rcParams['hatch.linewidth'] = 0.6

def autolabel_with_std(bars, ax):
    i = 1
    var = 0
    for bar in bars:
        h = bar.get_height()
        if (i == 1):
            val = '%d$\pm$%0.2f'%(int(h), user_mapped_x.std(0).round(2))
        elif (i == 2):
            val = '%d$\pm$%0.2f'%(int(h), user_unmapped_x.std(0).round(2))
        elif (i == 3):
            val = '%d$\pm$%0.2f'%(int(h), kernel_mapped_x.std(0).round(2))
        elif (i == 4):
            val = '%d$\pm$%0.2f'%(int(h), kernel_unmapped_x.std(0).round(2))
        ax.text(bar.get_x() + bar.get_width()/2.0, 1.0*h+2, val, ha="center", va="bottom", size=14)
        i += 1

def autolabel(bars, ax):
    for bar in bars:
        h = bar.get_height()
        ax.text(bar.get_x() + bar.get_width()/2.0, 1.0*h+0.05, '%d'%(int(h)), ha="center", va="bottom", size=14)

fig, ax = plt.subplots(figsize=(10, 3))
cases = ["Read-Only (r--)", "Read-Exec (r-x)", "Read-Write (rw-)", "None (---)"]

# Graph (counts: microcode assists, paga table walks)
#ax_x_pos = [0.5, 1.4, 2.4, 3.4] # manually as well :)
ax_x_pos = [0.5, 1.4, 2.3, 3.2] # manually as well :)
ax_y1 = [16, 16, 16, 115]
ax_y2 = [82, 82, 16, 96]
#ax_bars1 = ax.bar(ax_x_pos, ax_y1, color="tab:red", edgecolor=(1, 0, 0, 1), hatch="\\\\\\", align="center", alpha=0.5, width=0.15, label="Masked Load")
#ax_bars2 = ax.bar(np.asarray(ax_x_pos) + 0.2, ax_y2, color="tab:blue", edgecolor=(0, 0, 1, 1), hatch="xxx", align="center", alpha=0.5, width=0.15, label="Masked Store")
ax_bars1 = ax.bar(ax_x_pos, ax_y1, color="None", edgecolor="red", hatch="\\\\\\\\\\\\\\", align="center", alpha=1, width=0.15, label="Masked Load")
ax_bars2 = ax.bar(np.asarray(ax_x_pos) + 0.2, ax_y2, color="None", edgecolor="blue", hatch="xxxxxxxx", align="center", alpha=1, width=0.15, label="Masked Store")
ax.set_xlim([0, 3.9])
#ax.set_xlim([0, 3.3])
ax.set_ylim([0, 140])
ax.set_xticks(np.asarray(ax_x_pos) + 0.15)
ax.tick_params(axis='x', labelsize=14)
ax.set_ylabel("Access Time (cycles)", fontsize=14.5)
ax.set_xlabel("Page Permissions", fontsize=15)
ax.set_yticks([20, 40, 60, 80, 100, 120])
ax.tick_params(axis='y', labelsize=14)
ax.set_xticklabels(cases)
#ax2.yaxis.set_label_position("right")
#ax2.yaxis.tick_right()
autolabel(ax_bars1, ax)
autolabel(ax_bars2, ax)
ax.legend(frameon=True, loc="upper left", mode="expnad", ncol=2, prop={"size": 16})#, bbox_to_anchor=(0.95, 0.95))
#ax2.grid(linestyle=':')
#txt.set_linespacing(0.2)

plt.tight_layout(pad=2)
plt.savefig("./permissions.pdf", bbox_inches="tight", dpi=300)

plt.show()


==> figs/pmc.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import re

mpl.rcParams['hatch.linewidth'] = 0.6

def parse_file(f_name):
    input_file = open(f_name, 'r')
    lines = input_file.readlines()
    x = []
    y = []
    z = []
    for line in lines:
        splitted_list = re.split(',', line)
        x.append(float(splitted_list[0]))
        y.append(float(splitted_list[1]))
        z.append(float(splitted_list[2]))
    # x: cycles, y: microcode assists, z: page table walks
    return np.array(x), np.array(y), np.array(z)

def autolabel_with_std(bars, ax):
    i = 1
    var = 0
    for bar in bars:
        h = bar.get_height()
        if (i == 1):
            val = '%d$\pm$%0.2f'%(int(h), user_mapped_x.std(0).round(2))
        elif (i == 2):
            val = '%d$\pm$%0.2f'%(int(h), user_unmapped_x.std(0).round(2))
        elif (i == 3):
            val = '%d$\pm$%0.2f'%(int(h), kernel_mapped_x.std(0).round(2))
        elif (i == 4):
            val = '%d$\pm$%0.2f'%(int(h), kernel_unmapped_x.std(0).round(2))
        ax.text(bar.get_x() + bar.get_width()/2.0, 1.0*h+2, val, ha="center", va="bottom", size=14)
        i += 1

def autolabel(bars, ax):
    for bar in bars:
        h = bar.get_height()
        ax.text(bar.get_x() + bar.get_width()/2.0, 1.0*h+0.05, '%d'%(int(h)), ha="center", va="bottom", size=14)

user_mapped_x, user_mapped_y, user_mapped_z = parse_file("user_mapped.txt")
user_unmapped_x, user_unmapped_y, user_unmapped_z = parse_file("user_unmapped.txt")
kernel_mapped_x, kernel_mapped_y, kernel_mapped_z = parse_file("kernel_mapped.txt")
kernel_unmapped_x, kernel_unmapped_y, kernel_unmapped_z = parse_file("kernel_unmapped.txt")

fig, axes = plt.subplots(figsize=(10, 3))
#cases = ["Mapped\n(user)", "Unmapped\n(user)", "Mapped\n(kernel)", "Unmapped\n(kernel)"]
cases = ["USER-M", "USER-U", "KERNEL-M", "KERNEL-U"]

# Graph 1 (cycles: access time)
ax1 = plt.subplot(1, 2, 1)
ax1_x_pos = [0.6, 1.6, 2.6, 3.6] # manually :)
ax1_y = [user_mapped_x.mean(0), user_unmapped_x.mean(0), kernel_mapped_x.mean(0), kernel_unmapped_x.mean(0)]
#ax1_bars = ax1.bar(ax1_x_pos, ax1_y, color="red", edgecolor="red", hatch="///", align="center", alpha=0.5, ecolor="black", width=0.3)
ax1_bars = ax1.bar(ax1_x_pos, ax1_y, color="None", edgecolor="red", hatch="///////", align="center", alpha=1, ecolor="black", width=0.3)
ax1.set_xlim([0, 4.2])
ax1.set_xticks(ax1_x_pos)
ax1.tick_params(axis='x', labelsize=12)
ax1.set_ylim([0, 140])
ax1.set_ylabel("Access Time (cycles)", fontsize=16)
ax1.tick_params(axis='y', labelsize=12)
ax1.set_xticklabels(cases)
autolabel_with_std(ax1_bars, ax1)
#ax1.grid(linestyle=':')

# Graph 2 (counts: microcode assists, paga table walks)
ax2 = plt.subplot(1, 2, 2)
ax2_x_pos = [0.5, 1.4, 2.4, 3.4] # manually as well :)
ax2_y1 = [user_mapped_y.mean(0), user_unmapped_y.mean(0), kernel_mapped_y.mean(0), kernel_unmapped_y.mean(0)]
ax2_y2 = [user_mapped_z.mean(0), user_unmapped_z.mean(0), kernel_mapped_z.mean(0), kernel_unmapped_z.mean(0)]
#ax2_bars1 = ax2.bar(ax2_x_pos, ax2_y1, color="blue", edgecolor="blue", hatch="\\\\\\", align="center", alpha=0.5, ecolor="black", width=0.3, label="Microcode assists")
ax2_bars1 = ax2.bar(ax2_x_pos, ax2_y1, color="None", edgecolor="blue", hatch="\\\\\\\\\\\\\\", align="center", alpha=1, ecolor="black", width=0.3, label="Microcode assists")
#ax2_bars2 = ax2.bar(np.asarray(ax2_x_pos) + 0.3, ax2_y2, color="green", edgecolor="green", hatch="xxx", align="center", alpha=0.5, ecolor="black", width=0.3, label="Page table walks")
ax2_bars2 = ax2.bar(np.asarray(ax2_x_pos) + 0.3, ax2_y2, color="None", edgecolor="green", hatch="xxxxxxx", align="center", alpha=1, ecolor="black", width=0.3, label="Page table walks")
ax2.set_xlim([0, 4.2])
ax2.set_xticks(np.asarray(ax2_x_pos) + 0.15)
ax2.tick_params(axis='x', labelsize=12)
ax2.set_ylabel("PMC (counts)", fontsize=16)
ax2.set_yticks([1, 2, 3, 4])
ax2.tick_params(axis='y', labelsize=12)
ax2.set_xticklabels(cases)
#ax2.yaxis.set_label_position("right")
#ax2.yaxis.tick_right()
autolabel(ax2_bars1, ax2)
autolabel(ax2_bars2, ax2)
ax2.legend(frameon=True, loc="upper right", prop={"size": 16}, bbox_to_anchor=(0.99, 1.03))
#ax2.grid(linestyle=':')

#txt = fig.text(0.097, 0.98, "\n  USER-M$/$KERNEL-M$: user/kerenl-mapped,$ USER-U$/$KERNEL-U$: user/kernel-unmapped$   \n", fontsize=13, fontweight="bold", bbox=dict(facecolor="none", edgecolor="black", boxstyle="square"))
#txt.set_linespacing(0.2)

plt.tight_layout(pad=2)
plt.savefig("./i7-1065G7_PMC.pdf", bbox_inches="tight", dpi=300)

plt.show()


==> lsts/maskload.c <==
#include <immintrin.h>

int arr[8] = {1, 2, 3, 4, 5, 6, 7, 8};
__m256i m = _mm256_setr_epi32(-1, -1, -1, -1, 0, 0, 0, 0);
__m256i res = _mm256_maskload_epi32(arr, m);

